A Multi-Tenant Framework for Cloud Container Services

Container technologies have been evolving rapidly in the cloud-native era. Kubernetes, as a production-grade container orchestration platform, has been proven to be successful at managing containerized applications in on-premises datacenters. However, Kubernetes lacks sufficient multi-tenant supports by design, meaning in cloud environments, dedicated clusters are required to serve multiple users, i.e., tenants. This limitation significantly diminishes the benefits of cloud computing, and makes it difficult to build multi-tenant software as a service (SaaS) products using Kubernetes. In this paper, we propose Virtual-Cluster, a new multi-tenant framework that extends Kubernetes with adequate multi-tenant supports. Basically, VirtualCluster provides both control plane and data plane isolations while sharing the underlying compute resources among tenants. The new framework preserves the API compatibility by avoiding modifying the Kubernetes core components. Hence, it can be easily integrated with existing Kubernetes use cases. Our experimental results show that the overheads introduced by VirtualCluster, in terms of latency and throughput, is moderate.

==> imgs/percentage_latency_pie.py <==
#!/usr/bin/env python3

import matplotlib.pyplot as plt

# Pie chart, where the slices will be ordered and plotted counter-clockwise:
labels = ['DWS-Queue - 48.5%', 
        'DWS-Reconcile - 1.6%', 
        'Super-Creation - 20.9%', 
        'UWS-Reconcile - 25.3%', 
        'Tenant-Update - 3.7%']

dws_q = 3.53
dws_proc= 0.12
super_crt= 1.52
uws_q= 1.84
tenant_update= 0.27

total = dws_q + dws_proc + super_crt + uws_q + tenant_update

dws_q_p = dws_q/total
dws_proc_p= dws_proc/total
super_crt_p= super_crt/total
uws_q_p= uws_q/total
tenant_update_p= tenant_update/total

sizes = [dws_q_p, dws_proc_p, super_crt_p, uws_q_p, tenant_update_p]
# explode = (0, 0.1, 0, 0, 0)  # only "explode" the 2nd slice (i.e. 'Hogs')

plt.pie(sizes, 
        # explode=explode, 
        # labels=labels, 
        autopct='%1.1f%%',
        # shadow=True, 
        startangle=90)
plt.legend(labels, bbox_to_anchor=(0.5, -0.15), loc="lower center", ncol=3, fontsize=9.5)
plt.axis('equal')  # Equal aspect ratio ensures that pie is drawn as a circle.

plt.show()

